Ab initio study and assignment of electronic states in molecular RaCl

Radium compounds have attracted recently considerable attention due to both development of experimental techniques for high-precision laser spectroscopy of molecules with short-lived nuclei and amenability of certain radium compounds for direct cooling with lasers. Currently, radium monofluoride (RaF) is one of the most studied molecules among the radium compounds, both theoretically and recently also experimentally. Complementary studies of further diatomic radium derivatives are highly desired to assess the influence of chemical substitution on diverse molecular parameters, especially on those connected with laser cooling, such as vibronic transition probabilities, and those related to violations of fundamental symmetries. In this article high-precision \emph{ab initio} studies of electronic and vibronic levels of diatomic radium monochloride (RaCl) are presented. Recently developed approaches for treating electronic correlation with Fock-space coupled cluster methods are applied for this purpose. Theoretical results are compared to an early experimental investigation by Lagerqvist and used to partially reassign the experimentally observed transitions and molecular electronic levels of RaCl. Effective constants of $\mathcal{P}$-odd hyperfine interaction $W_{\rm{a}}$ and $\mathcal{P,T}$-odd scalar-pseudoscalar nucleus-electron interaction $W_{\rm{s}}$ in the ground electronic state of RaCl are estimated within the framework of a quasirelativistic Zeroth-Order Regular Approximation approach and compared to parameters in RaF and RaOH.

==> anc/racl_suppl-10i.tex <==
\documentclass[12pt, oneside]{article}   	% use "amsart" instead of "article" for AMSLaTeX format
\usepackage{graphicx}				% Use pdf, png, jpg, or eps� with pdflatex; use eps in DVI mode
								% TeX will automatically convert eps --> pdf in pdflatex		
\usepackage{amssymb}

%\date{}							% Activate to display a given date or no date
\textwidth 17cm
\textheight 24cm
\hoffset -1.5cm
\voffset -2.5cm

\begin{document}
\title{Supplementary material for \\
\emph{Ab initio} study and assignment of electronic states in
molecular RaCl}
\date{}
\maketitle

\newcommand{\hide}[1]{}

\begin{table}[h!]
 \caption{\small Basis set for Ra atom,  
%TI
loosely based on the diffuse part of 
the primitive function set from Ref.~\cite{Widmark:04}, and the contracted Gaussians 
$(7g\,6h\,5i)/[4g\,3h\,2i] $ obtained as averaged atomic natural orbitals in scalar-relativistic calculations
on low-lying electronic states of Ra and Ra$^+$.
%end TI
  }
\begin{center}
Exponential parameters of the uncontracted $s$, $p$, $d$, and $f$ functions
{\scriptsize\begin{verbatim}
      s           p           d           f 
      
  9.549613    9.912130    17.60744    10.783700 
  7.345856    8.260110    6.851670     5.342114
  3.523420    2.607090    3.059760     2.471313
  1.430501    1.139098    1.430501     0.988525
  0.597099    0.418358    0.597099     0.321394
  0.253956    0.156328    0.241046     0.128558
  0.101583    0.062531    0.097309     0.060000
  0.040633    0.025013    0.039283 
  0.016253    0.010005    0.020000 
  0.006501 
\end{verbatim}}
   
Exponential parameters A and contraction coefficients C for the $g$, $h$,  and $i$ functions

 {\scriptsize \begin{verbatim}
     A         ------------------- C -----------------------              
       
                      g functions     
 6.5732640    0.05877268 -0.10875086 -0.14827247 -0.29942879
 3.5527187    0.13338389 -0.40939213 -0.70018463 -0.69583375
 1.9201739    0.31023427 -0.46014436  0.27819348  1.35362549
 1.0365027    0.28103437  0.07519190  0.97088654 -0.31111498
 0.63434990   0.37427146  0.54882486 -0.48694382 -0.74463949
 0.27741068   0.12420391  0.24290474 -0.49047555  0.46059485
 0.12131583  -0.00030941  0.01095053 -0.14333077  0.47713722
       
                     h functions
 5.923926     0.06639026 -0.12874628 -0.38989518
 2.961963     0.31425536 -0.65171560 -0.58186449
 1.480982     0.43876975 -0.07452830  1.14521133
 0.7404908    0.36611961  0.63808447 -0.30829983
 0.3702454    0.07380568  0.20809733 -0.47119262
 0.1851227    0.01445284  0.04152797 -0.12444897
       
                     i functions
 5.923926     0.03872591 -0.23322152
 2.961963     0.31908051 -0.71703208
 1.480982     0.51279483  0.16371697
 0.7404908    0.33697937  0.56258195
 0.3702454    0.03397379  0.09513226
   \end{verbatim} }                                                 
\end{center}
  \label{rabas}
\end{table}

\begin{table}[h!]
 \caption{\small Exponential parameters A and contraction coefficients C of the 
 version of the chlorine aug-ccPVQZ basis set \cite{Woon:93} adapted to the use with
 the small-core pseudopotential~\cite{ourGRECP}
  }
\begin{center}
     {\scriptsize\begin{verbatim}
     A         ------------------- C -----------------------              

                     s functions     
 877.08635     0.0014133244   0.0004564160 0. 0. 0. 0.
 120.58048     0.0183218789   0.0065497246 0. 0. 0. 0.
  29.57924     0.1972609616   0.0678195309 0. 0. 0. 0.
     11.08000 -0.1132737636  -0.0423244175 0. 0. 0. 0.          
     5.075000 -0.5698537839  -0.2643307580 0. 0. 0. 0.          
     2.278000 -0.4345342343  -0.3471342407 0. 0. 0. 0.          
     0.777500 -0.0419786888   0.2774423129 1. 0. 0. 0.          
     0.352700  0.0069613083   0.6730434300 0. 1. 0. 0.          
     0.143100 -0.0019806836   0.2811954641 0. 0. 1. 0.
    0.0519000  0.             0.           0. 0. 0. 1.              

       
                     p functions     
 1729.42811    0.0005050980  0.0191920181 -0.0001360724 0. 0. 0. 0.      
  411.76158    0.0041469036  0.0770073425 -0.0011125849 0. 0. 0. 0.     
  131.85172    0.0215255709  0.1387791692 -0.0058704763 0. 0. 0. 0.     
   49.25003    0.0803020970  0.2935112863 -0.0220905386 0. 0. 0. 0.     
   20.27852    0.2097364146  0.3654670130 -0.0602092664 0. 0. 0. 0.     
     8.787000  0.3651907482  0.2103795172 -0.1067940878 0. 0. 0. 0.     
     3.919000  0.3710602933 -0.3521738397 -0.1220488016 0. 0. 0. 0.     
     1.765000  0.1455818815 -0.4707861893  0.0388495694 0. 0. 0. 0.     
     0.720700  0.0106891126 -0.0831264728  0.3852105033 1. 0. 0. 0.     
     0.283900  0.0011623061  0.0006196071  0.5068450545 0. 1. 0. 0.     
     0.106000  0.0003380749 -0.0036480311  0.2274956643 0. 0. 1. 0.     
     0.037600  0.            0.            0.           0. 0. 0. 1.              

                     d functions     
     1.5510    0.0 0.0 1.0 0.0
     0.6280    0.0 1.0 0.0 0.0
     0.2540    1.0 0.0 0.0 0.0
     0.0952    0.0 0.0 0.0 1.0
       
                     f functions
     1.0890    0.0 1.0 0.0
     0.4230    1.0 0.0 0.0
     0.2170    0.0 0.0 1.0
       
                     g functions
     0.8270    1.0 0.0
     0.3780    0.0 1.0
   \end{verbatim} }                                                 
\end{center}
  \label{clbas}
\end{table}

\begin{table}[h!]
 \caption{\small Valence-adapted generalized pseudopotential
 of 60-electron core of Ra (N.S. Mosyagin, \cite{ourGRECP}). Input format 
 and spin-orbit operator normalization of the
 DIRAC code ~\cite{DIRAC:17}
 is used 
  }
\begin{center}
    {\scriptsize \begin{verbatim}    
ECP 60 5 4                                    # n       exponent           coefficient         
# n    exponent           coefficient         # p  (spin-orbit block) 
# g                                           14                   
14                                              1  14.0887517102   0.749762953684 
  1    58.7722232687    45.570382738080         1  10.1515373386  29.602913986690   
  1    41.2358075636   -80.410381947149         1   7.2011225713 -65.507570255994   
  1    26.6068641518    58.797389640925         1   4.3721665073  55.394607034625   
  1    18.2376708367   -43.254661403282         1   2.1785524215 -17.841533664731   
  1     5.8376355458    -4.499968035544         1   1.4024199698  -1.203131563805   
  1     1.1483028177    -0.126388854464         2   1.4739834058  11.800859254736   
  1     0.6829840234     0.107468298404         2   0.7634992397  -4.876966894769   
  1     0.4087761578    -0.056938389605         2   0.4889877681   2.711720125828   
  1     0.2166725355     0.020476425501         2   0.2665597717  -1.035736990338   
  1     0.1194523863    -0.007317497923         2   0.1686479947   0.469414670370   
  1     0.0602082705     0.002097279741         2   0.0978240885  -0.130691099961   
  1     0.0354670342    -0.001284112187         2   0.0594249129   0.031019018137   
  1     0.0142732333     0.000850197649         2   0.0354129793  -0.003550689848   
  2     0.0163444177    -0.000090783335       # d
# s-g                                         8  
11                                              1  24.7023504561   0.057417096887   
  0     0.3247257135    10.000000000000         2  15.8038601126   2.347147733998
  2  7603.7580955272  4454.177778792451         2   6.6135718298  -8.974755838345
  2   733.6627885923  1021.092999640638         2   4.8201345130  10.336782941694
  2   118.2639505834   335.809645652840         2   3.5068855458  -2.422679355505
  2    20.6423518055   954.637335448711         2   1.0967433045   0.026533183936
  2    14.5963975845 -1754.661113243652         2   0.6102389786  -0.003634729717
  2    10.5511475368  1527.048614233468         2   0.1344934592   0.000039758617
  2     7.5953575333  -451.818980209738       # f
  2     1.8645831445   -19.432684704143       5
  2     0.7380472830    -5.978266761170         1  21.2923759466    0.041263036696
  2     0.3874508246    -1.698402189414         1   7.2713110730   -0.065972717612
# p-g                                           1   0.9537342387    0.046181512980  
15                                              1   0.3975181957   -0.011070538680     
  0     0.1033639739     9.000000000000         1   0.1753650115    0.001065566729    
  1    14.0887517102   209.892165163083       # g
  1    10.1515373386  -449.117014125979       14 
  1     7.2011225713   405.518821278078         1  58.7722232687   -0.992144572451    
  1     4.3721665073  -115.854016961675         1  41.2358075636    1.756889331119    
  1     2.1785524215   104.807086332512         1  26.6068641518   -0.886410734305    
  1     1.4024199698  -124.559939849727         1  18.2376708367    0.319264828334    
  2     1.4739834058    72.596125958183         1   5.8376355458   -0.013991685983    
  2     0.7634992397    -2.679872421044         1   1.1483028177    0.001792471826    
  2     0.4889877681    -3.063568586724         1   0.6829840234   -0.002106840132    
  2     0.2665597717    -0.950995528937         1   0.4087761578    0.001122264072    
  2     0.1686479947    -0.947307012268         1   0.2166725355    0.000315176877    
  2     0.0978240885    -0.151878434366         1   0.1194523863   -0.000955851485    
  2     0.0594249129     0.006094470843         1   0.0602082705    0.000917368917    
  2     0.0354129793    -0.000131243805         1   0.0354670342   -0.001184995103    
# d-g                                           1   0.0142732333    0.000981091098 
9                                               2   0.0163444177   -0.000103603119  
  0     0.6653815490     7.000000000000        # end spin-orbit 
  1    24.7023504561    30.672801887500       
  2    15.8038601126    45.054803462031       
  2     6.6135718298    -2.854629269888       
  2     4.8201345130    94.419255213899       
  2     3.5068855458   -63.444623983709       
  2     1.0967433045    -6.566065892346       
  2     0.6102389786    -0.463692418343       
  2     0.1344934592     0.000541965572       
# f-g
 6
  0     0.1555343001     4.000000000000      
  1    21.2923759466    16.882259099279      
  1     7.2713110730    24.098078356823      
  1     0.9537342387    -1.774477580999      
  1     0.3975181957    -1.896345504432      
  1     0.1753650115    -1.322987388903      
\end{verbatim}}
\end{center} 
  \label{raps}
\end{table}

\begin{table}[h!]
 \caption{\small Valence-adapted generalized relativisic pseudopotential
 of 2-electron core of Cl (N.S. Mosyagin, \cite{ourGRECP})
  }
\begin{center}
    {\scriptsize \begin{verbatim}
ECP  2 2 1 
# n       exponent            coefficient         
# p
7
  1     6940.9244560125       -0.531770489929   
  1      868.3729172432       -1.207145049232   
  1      183.1736038715       -0.942892453142   
  1       45.7269846355       -0.366458095839   
  1        6.1701682518        0.000626975861   
  1        0.7885359302       -0.000444407324   
  1        0.1744908146        0.000362375170   
# s-p 
7
  0      437.5249149755        1.000000000000
  1       30.8285002692      174.747008697678
  1       13.5952285558     -133.052726982315
  2       52.6167186485     -454.721799471383
  2       15.2332504416      396.023351760952
  2        0.2270084227       -0.000270066746
  2        0.1344050540        0.000255316310
# p  (spin-orbit block)
 7
  1     6940.9244560125      0.446896395057
  1      868.3729172432      1.015507622616
  1      183.1736038715      0.071311247779
  1       45.7269846355      0.030946673509
  1        6.1701682518      0.005021671695
  1        0.7885359302      0.000303931402
  1        0.1744908146     -0.000035925568
# end spin-orbit    
\end{verbatim}}
\end{center} 
  \label{clps}
\end{table}


\begin{table}[h!]
 \caption{\small RCCSD(T) / FS RCCSD potential energy functions of RaCl (a.u., +526).
  }
\begin{center}
 {\scriptsize \begin{verbatim}
R, a.u   X(1)1/2       (2)1/2       (3)1/2       (4)1/2       (5)1/2   
4.60   -.413610343  -.354437617  -.341027526  -.310541037  -.298327036 
4.75   -.425436015  -.366515754  -.353401974  -.323186619  -.308341811 
5.00   -.436249183  -.377617321  -.364893576  -.335122275  -.316204509 
5.25   -.439374607  -.380917693  -.368512522  -.339076695  -.316504211 
5.50   -.437617723  -.379264911  -.367143383  -.337893164  -.312105109 
5.75   -.432866638  -.374574588  -.362718927  -.333508860  -.304957900 
6.00   -.426377838  -.368120728  -.356520302  -.327229819  -.296382234 
6.25   -.418976336  -.360739511  -.349385949  -.319925757  -.287263964 
6.50   -.411195265  -.352971019  -.341856085  -.312167530  -.278187207 
 
R, a.u    (1)3/2       (2)3/2        (3)3/2      (1)5/2    RaCl+,(1)0+ 
4.60   -.351019183  -.345109761  -.308768506  -.347257802  -.231955782
4.75   -.363088697  -.357078740  -.321066541  -.359186881  -.241059088
5.00   -.374322411  -.368086286  -.332379007  -.370182141  -.247140267
5.25   -.377872887  -.371375860  -.335678761  -.373498085  -.245423644
5.50   -.376535224  -.369768629  -.333828960  -.371936747  -.238819382
5.75   -.372190208  -.365159483  -.328779982  -.367382652  -.229282044
6.00   -.366089293  -.358807806  -.321845797  -.361088808  -.218109880
6.25   -.359054230  -.351540158  -.313900270  -.353877131  -.206154251
6.50   -.351615998  -.343890617  -.305516016  -.346277975  -.193965310
   \end{verbatim} }                                                 
\end{center}
  \label{curves}
\end{table}
%TI
%------------- Table 1 ----------------------------
\begin{table*}[!]
\caption
 {Parameters of basis sets for ZORA/GHF and ZORA/DFT  calculations on Ra and Cl.
 Even-tempered basis sets of uncontracted
 gaussians on Ra are given in the form N $l$ (EC$_\mathrm{max}$; EC$_\mathrm{min}$), where N is the
 number of gaussians, $l$ is $s$,$p$,$d$ or $f$ - orbital index, EC$_\mathrm{max}$ and
 EC$_\mathrm{min}$ - the largest and smallest EC correspondingly. For basis set on Cl
 in the first column exponential coeffs. are given, in second column - contraction coeffs.
 %TI
Chlorine basis is taken from {\sc tm2c} basis set library ($s$- and $p$- components are optimized gaussians from \cite{Schaefer:1992}
augmented with polarisation $d$-functions).
%end TI
}
%\vspace{0.2cm}
\scriptsize
\begin{tabular}{rrlrlrl}

    \multicolumn{2}{c}{Ra}\\
\hline
               &       \\
 39 $s$  & (2000000000; 0.00728)  \\
 34 $p$  & (500000000;0.05821)      \\
 14 $d$  & (13300.7582;0.05211)    \\
 10 $f$ & (751.836835;0.13638)  \\
 \hline
   \multicolumn{2}{c}{Cl}\\
     5  s               & \\
  117805.79000    & 0.00035610969056909 \\
  17660.265000    & 0.0023533537924560  \\
  4018.5973000    & 0.011542248009510   \\
  1136.2231000    & 0.045460410935213   \\
  368.12062000    & 0.14358890586694    \\
   1  s  & \\
  130.86154000    & 0.33058609807321    \\
   2  s&  \\
  50.479011000    & 0.41615322824239    \\
  20.916805000    & 0.19412477517094    \\
   1  s  & \\
  6.3531388000    & 1.0000000000        \\
   1  s    & \\
  2.4948014000    & 1.0000000000        \\
   1  s  & \\
 0.54335948000    & 1.0000000000        \\
   1  s & \\
 0.19434366000    & 1.0000000000        \\
    5  p & \\
  681.06879000    & 0.0024808700476485  \\
  161.11359000    & 0.019345601885696   \\
  51.386637000    & 0.086682497159014   \\
  18.958512000    & 0.25079248258260    \\
  3.0035158000    & 0.35596994923135    \\
   1  p & \\
  7.4565293000    & 1.0000000000 \\
   1  p & \\
  1.0609361000    & 1.0000000000 \\
   1  p & \\
 0.39452023000    & 1.0000000000 \\
   1  p  & \\
 0.13323279000    & 1.0000000000 \\
  1  d & \\
 1.13             & 1.0000000000 \\
  1  d & \\
 0.38             & 1.0000000000 \\
  \hline
\end{tabular}
\\
\label{basis}
\end{table*}
%--------------------------------------------------
%end TI


\clearpage
\begin{thebibliography}{1}

\bibitem{Widmark:04}
P.-O. Widmark, V.~Veryazov, and B.~O. Roos, ``Relativistic atomic natural
  orbital type basis sets for the alkaline and alkaline-earth atoms applied to
  the ground-state potentials for the corresponding dimers,'' {\em {T}heor.\
  {C}hem.\ {A}cc.}, vol.~111, pp.~345--351, 2004.

\bibitem{Woon:93}
D.~E. Woon and T.~H. {Dunning Jr.}, ``{G}aussian basis sets for use in
  correlated molecular calculations. {III}. {T}he atoms aluminum through
  argon,'' {\em {J}.\ {C}hem.\ {P}hys.}, vol.~98, p.~1358, 1993.

\bibitem{ourGRECP}
N.~S. Mosyagin and A.~V. Titov, ``Generalized relativistic effective core
  potentials.''
\newblock {h}ttp://www.qchem.pnpi.spb.ru/recp.

\bibitem{DIRAC:17}
{DIRAC}, a relativistic ab initio electronic structure program, Release
  {DIRAC17} (2017), written by L.~Visscher, H.~J.~{\relax Aa}.~Jensen, R.~Bast,
  and T.~Saue, with contributions from V.~Bakken, K.~G.~Dyall, S.~Dubillard,
  U.~Ekstr{\"o}m, E.~Eliav, T.~Enevoldsen, E.~Fa{\ss}hauer, T.~Fleig,
  O.~Fossgaard, A.~S.~P.~Gomes, E.~D.~Hedeg{\aa}rd, T.~Helgaker, J.~Henriksson,
  M.~Ilia{\v{s}}, Ch.~R.~Jacob, S.~Knecht, S.~Komorovsk{\'y}, O.~Kullie,
  J.~K.~L{\ae}rdahl, C.~V.~Larsen, Y.~S.~Lee, H.~S.~Nataraj, M.~K.~Nayak,
  P.~Norman, G.~Olejniczak, J.~Olsen, J.~M.~H.~Olsen, Y.~C.~Park,
  J.~K.~Pedersen, M.~Pernpointner, R.~di~Remigio, K.~Ruud, P.~Sa{\l}ek,
  B.~Schimmelpfennig, A.~Shee, J.~Sikkema, A.~J.~Thorvaldsen, J.~Thyssen,
  J.~van~Stralen, S.~Villaume, O.~Visser, T.~Winther, and S.~Yamamoto (see
  {http://www.diracprogram.org}).

\bibitem{Schaefer:1992}
A.~Schäfer, H.~Horn, and R.~Ahlrichs, ``Fully optimized contracted gaussian
  basis sets for atoms li to kr,'' {\em The Journal of Chemical Physics},
  vol.~97, pp.~2571--2577, aug 1992.

\end{thebibliography}

%\bibliographystyle{ieeetr}
%\bibliography{./az}

\end{document}  

